Femto-Containers: Lightweight Virtualization and Fault Isolation For Small Software Functions on Low-Power IoT Microcontrollers

Low-power operating system runtimes used on IoT microcontrollers typically provide rudimentary APIs, basic connectivity and, sometimes, a (secure) firmware update mechanism. In contrast, on less constrained hardware, networked software has entered the age of serverless, microservices and agility. With a view to bridge this gap, in the paper we design Femto-Containers, a new middleware runtime which can be embedded on heterogeneous low-power IoT devices. Femto-Containers enable the secure deployment, execution and isolation of small virtual software functions on low-power IoT devices, over the network. We implement Femto-Containers, and provide integration in RIOT, a popular open source IoT operating system. We then evaluate the performance of our implementation, which was formally verified for fault-isolation, guaranteeing that RIOT is shielded from logic loaded and executed in a Femto-Container. Our experiments on various popular microcontroller architectures (Arm Cortex-M, ESP32 and RISC-V) show that Femto-Containers offer an attractive trade-off in terms of memory footprint overhead, energy consumption, and security

==> arXiv version/Examples/counter_fetch_gcoap.c <==
#include <stdint.h>
#include "bpf/bpfapi/helpers.h"

#define SHARED_KEY 0x50
#define COAP_OPT_FINISH_PAYLOAD  (0x0001)

typedef struct {
    uint32_t hdr_p;       /* ptr to raw packet */
    uint32_t token_p;     /* ptr to token      */
    uint32_t payload_p;   /* ptr to payload    */
    uint16_t payload_len; /* length of payload */
    uint16_t options_len; /* length of options */
} bpf_coap_pkt_t;

int coap_resp(bpf_coap_ctx_t *gcoap)
{
    bpf_coap_pkt_t *pkt = gcoap->pkt;
    /* Track executions */
    uint32_t counter;
    bpf_fetch_global(SHARED_KEY, &counter);

    char stringified[20];
    size_t str_len = bpf_fmt_u32_dec(stringified,
                                     counter);

    /* Format the packet with a 205 code */
    bpf_gcoap_resp_init(gcoap, (2 << 5) | 5);
    /* Add Text type response header */
    bpf_coap_add_format(gcoap, 0);
    ssize_t pdu_len = bpf_coap_opt_finish(gcoap,
                 COAP_OPT_FINISH_PAYLOAD);

    uint8_t *payload = 
        (uint8_t*)(intptr_t)(pkt->payload_p);

    if (pkt->payload_len >= str_len) {
        bpf_memcpy(payload, stringified,
                   str_len);
        return pdu_len + str_len;
    }

    return  -1;
}


==> arXiv version/Examples/hook.c <==
sched_ctx_t context = {
    .previous = active_thread,
    .next = next_thread,
};

int64_t result;

f12r_hook_execute(FC_HOOK_SCHED, &context,
                sizeof(context), &result);

==> arXiv version/Examples/sensor_process.c <==
#include <stdint.h>
#include <stdbool.h>
#include "bpf/bpfapi/helpers.h"

#define SHARED_KEY 0x50
#define AVERAGING_LEN 10
#define PERIOD_US (1000 * 1000)

static uint32_t _average(uint32_t *values)
{
    uint64_t sum = 0;
    for (size_t i = 0;
        i < AVERAGING_LEN;
        i++) {
        sum += values[i];
    }
    return sum / AVERAGING_LEN;
}

int measurement(void *conf)
{
    uint32_t last_wakeup = bpf_ztimer_now();
    uint32_t counter = 0;
    size_t pos = 0;
    bool initial = true;

    uint32_t values[AVERAGING_LEN];

    while (1) {
        /* Read sensor value from sensor */
        bpf_saul_reg_t *sensor;
        phydat_t measurement;

        /* Periodic blocking sleep */
        bpf_ztimer_periodic_wakeup(&last_wakeup,
                 PERIOD_US);

        /* Find first sensor */
        sensor = bpf_saul_reg_find_nth(1);

        /* Abort if the sensor is
           not available */
        if (!sensor ||
            (bpf_saul_reg_read(sensor,
                               &measurement) < 0)
            ) {
            continue;
        }

        uint32_t value = measurement.val[0];

        if (initial) {
            /* Fill array with the
               initial measurement */
            for (size_t i = 0;
                 i < AVERAGING_LEN;
                 i++) {
                values[i] = value;
            }
            initial = false;
        }
        else {
            values[pos] = value;
            pos++;
            if (pos >= AVERAGING_LEN) {
                pos = 0;
            }
        }

        uint32_t average =
                 _average(values);

        bpf_store_global(SHARED_KEY,
                 average);
    }

    /* Unreacheable */
    return 0;
}



==> arXiv version/Examples/thread_log.c <==
#include <stdint.h>
#include "bpf/bpfapi/helpers.h"

#define THREAD_START_KEY    0x0

typedef struct {
    uint64_t previous; /* previous thread */
    uint64_t next;     /* next thread */
} sched_ctx_t;

int pid_log(sched_ctx_t *ctx)
{
 /* Zero pid means no next thread */
    if (ctx->next != 0) {
        uint32_t counter;
	uint32_t thread_key = THREAD_START_KEY +
                ctx->next;
        bpf_fetch_global(thread_key,
                         &counter);
        counter++;
        bpf_store_global(thread_key,
                         counter);
    }
    return  0;
}

